A demonstration of position angle-only weak lensing shear estimators on the GREAT3 simulations

We develop and apply the position angle-only shear estimator of Whittaker et al. (2014) to realistic galaxy images. This is done by demonstrating the method on the simulations of the GREAT3 challenge (Mandelbaum et al. 2014b), which include contributions from anisotropic PSFs. We measure the position angles of the galaxies using three distinct methods - the integrated light method, quadrupole moments of surface brightness, and using model-based ellipticity measurements provided by IM3SHAPE. A weighting scheme is adopted to address biases in the position angle measurements which arise in the presence of an anisotropic PSF. Biases on the shear estimates, due to measurement errors on the position angles and correlations between the measurement errors and the true position angles, are corrected for using simulated galaxy images and an iterative procedure. The properties of the simulations are estimated using the deep field images provided as part of the challenge. A method is developed to match the distributions of galaxy fluxes and half-light radii from the deep fields to the corresponding distributions in the field of interest. We recover angle-only shear estimates with a performance close to current well-established model and moments-based methods for all three angle measurement techniques. The Q-values for all three methods are found to be Q~400. The code is freely available online at http://www.jb.man.ac.uk/~mbrown/angle_only_shear/.

==> compile.sh <==
pdflatex ms
pdflatex ms
bibtex ms
pdflatex ms

